EviDial: When Correct Depression Predictions Lack Evidence

Depression dialogue benchmarks commonly assess models by comparing predicted symptom labels with clinical scale scores. However, a prediction may agree with a benchmark label even when the dialogue lacks enough evidence to justify it. We introduce EviDial, a benchmark that distinguishes label agreement from evidence-grounded assessment. EviDial comprises 382 depression dialogues from three sources and 2,744 participant-symptom cells, each classified as having absent, partial, conflicting, or sufficient evidence. Because evidence sufficiency lacks a directly observable gold standard, we derive calibrated evidence references from multiple judgments using generalizability theory, many-facet Rasch measurement, and random-effects latent class analysis. Our audit reveals that 82.8% of participant-symptom cells lack sufficient textual evidence for the corresponding symptom assessment, with substantial variation across sources. Across model families and prompting strategies, 69.2%-96.9% of predictions judged correct by benchmark labels are nonetheless unsupported by sufficient dialogue evidence. Further analyses show that strong agreement among LLM evaluators need not reflect independent evidence judgments, underscoring the need to calibrate automated reference panels. These findings demonstrate that label-based evaluation can overestimate evidence-grounded performance by conflating agreement with clinical labels and support in the observed dialogue. EviDial provides a measurement layer for separating these constructs and auditing LLM-based depression assessment more faithfully.

==> figures/results_r/plot_results.R <==
#!/usr/bin/env Rscript
# EviDial: audited reference landscape and exploratory model results.
# All figures, previews and exports are generated in R.
# Data units, candidate-reference status and denominator definitions are explicit.
# Existing manuscript figure assets are never overwritten by this script.

# Candidate-reference panels. All drawing and exports use R.
# Public interface: make_reference_figure(data_dir) returns a patchwork object.

make_reference_figure <- function(data_dir) {
  stopifnot(requireNamespace("ggplot2", quietly = TRUE),
            requireNamespace("patchwork", quietly = TRUE))
  library(ggplot2)
  library(patchwork)
  dat <- read.csv(file.path(data_dir, "reference_source.csv"),
                  na.strings = "NA", check.names = FALSE)
  state_levels <- c("absent", "partial", "sufficient-pos", "no_valid_vote")
  state_names <- c("Absent", "Partial", "Sufficient-positive", "No valid vote")
  state_cols <- c(absent = "#E9847D", partial = "#F0BD72",
                  `sufficient-pos` = "#477F9E", no_valid_vote = "#BBC3CB")
  source_cols <- c(PDCH = "#234B62", EDAIC = "#62A8A5")
  ink <- "#203848"
  secondary <- "#53636B"
  font <- "Arial"
  pt <- 72.27 / 25.4
  body <- 8.8 / pt
  small <- 8 / pt
  title_size <- 10
  d <- dat[dat$main_in_scope, ]
  d$state <- factor(d$state, levels = state_levels)
  d$source <- factor(d$source, levels = c("PDCH", "EDAIC"))
  stopifnot(nrow(dat) == 72L, nrow(d) == 64L,
            all(is.na(dat$n[!dat$main_in_scope])), sum(d$n) == 2744)
  totals <- aggregate(n ~ state, data = d, FUN = sum)
  totals <- totals[match(state_levels, as.character(totals$state)), ]
  stopifnot(identical(as.numeric(totals$n), c(1170, 1103, 468, 3)))
  source_totals <- aggregate(n ~ source, data = d, FUN = sum)
  stopifnot(identical(as.numeric(source_totals$n), c(576, 2168)))
  cell_totals <- aggregate(n ~ source + dimension, data = d, FUN = sum)
  stopifnot(all(cell_totals$n[cell_totals$source == "PDCH"] == 72),
            all(cell_totals$n[cell_totals$source == "EDAIC"] == 271))

  base <- theme_void(base_size = 8.8, base_family = font) +
    theme(text = element_text(colour = ink),
          plot.title = element_text(size = title_size, face = "bold", hjust = 0,
                                    margin = margin(b = 4)),
          plot.subtitle = element_text(size = 8, colour = secondary, hjust = 0,
                                       margin = margin(b = 5), lineheight = 1.05),
          plot.margin = margin(2, 4, 2, 4),
          plot.background = element_rect(fill = "white", colour = NA),
          panel.background = element_rect(fill = "white", colour = NA),
          legend.position = "none")

  # a: dialogue inventory. Bar lengths use dialogue counts, not reference cells.
  inventory <- read.csv(file.path(data_dir, "core_inventory.csv"))
  stopifnot(sum(inventory$dialogues)==382,
            sum(inventory$main_clinical_participants)==343,
            sum(inventory$repeat_visits)==27, sum(inventory$simulated_personas)==12)
  inv <- data.frame(source = c("PDCH", "EDAIC", "TalkDep"),
                    n = inventory$dialogues[match(c("PDCH", "EDAIC", "TalkDep"), inventory$source)], y = c(3.0, 1.85, .70),
                    detail = c("72 main + 27 repeat visits", "271 main clinical dialogues",
                               "BDI-II personas; outside main"))
  invbars <- data.frame(xmin = c(0, 72, 0, 0), xmax = c(72, 99, 271, 12),
                        ymin = c(2.78, 2.78, 1.63, .48),
                        ymax = c(3.22, 3.22, 2.07, .92),
                        colour = c(source_cols["PDCH"], "#B9CDD5", source_cols["EDAIC"], "#BBC3CB"))
  a <- ggplot() +
    geom_rect(data = invbars, aes(xmin = xmin, xmax = xmax, ymin = ymin, ymax = ymax,
                                 fill = colour)) + scale_fill_identity() +
    geom_text(data = inv, aes(x = -5, y = y, label = source), hjust = 1, size = body,
              colour = ink, family = font) +
    geom_text(data = inv, aes(x = n + 7, y = y, label = n), hjust = 0,
              size = body, colour = ink, family = font, fontface = "bold") +
    geom_text(data = inv, aes(x = 0, y = y - .45, label = detail), hjust = 0,
              size = small, colour = secondary, family = font) +
    annotate("text", x = -69, y = -.05, hjust = 0, size = body, family = font,
             label = "343 main clinical participants", colour = ink, fontface = "bold") +
    coord_cartesian(xlim = c(-72, 318), ylim = c(-.23, 3.49), clip = "off") +
    labs(title = "a  Core dialogue inventory", subtitle = "382 dialogue records across three sources") + base

  # b: composition ring. The 3-cell missingness segment keeps its exact angular width.
  totals$hi <- cumsum(totals$n) / 2744 * 2 * pi
  totals$lo <- c(0, head(totals$hi, -1))
  ring <- do.call(rbind, lapply(seq_len(nrow(totals)), function(i) {
    th <- seq(totals$lo[i], totals$hi[i], length.out = max(10, ceiling(totals$n[i] / 7)))
    data.frame(x = c(sin(th), .62 * rev(sin(th))),
               y = c(cos(th), .62 * rev(cos(th))), state = totals$state[i], group = i)
  }))
  lab <- totals[totals$n > 3, ]
  lab$mid <- (lab$lo + lab$hi) / 2
  lab$x <- .81 * sin(lab$mid)
  lab$y <- .81 * cos(lab$mid)
  lab$label <- sprintf("%.1f%%", 100 * lab$n / 2744)
  lab$colour <- ifelse(lab$state == "sufficient-pos", "white", ink)
  b <- ggplot(ring, aes(x, y, fill = state, group = group)) +
    geom_polygon(colour = "white", linewidth = .25) +
    scale_fill_manual(values = state_cols, drop = FALSE) +
    geom_text(data = lab, aes(x, y, label = label, colour = colour),
              inherit.aes = FALSE, size = small, family = font, fontface = "bold") +
    scale_colour_identity() +
    annotate("text", x = 0, y = .08, label = "82.8%", size = 13 / pt,
             family = font, fontface = "bold", colour = ink) +
    annotate("text", x = 0, y = -.28, label = "absent +\npartial", size = small,
             family = font, colour = secondary) +
    annotate("text", x = 0, y = -1.23, label = "No valid vote: 3 / 2,744 (0.1%)",
             size = small, family = font, colour = secondary) +
    coord_fixed(xlim = c(-1.19, 1.19), ylim = c(-1.40, 1.06), clip = "off") +
    labs(title = "b  Candidate composition", subtitle = "2,744 main-reference cells") + base

  # c: within-source shares; every denominator includes zero-vote cells.
  ss <- aggregate(n ~ source + state, data = d, FUN = sum)
  ss <- ss[order(ss$source, ss$state), ]
  ss$denominator <- ifelse(ss$source == "PDCH", 576, 2168)
  ss$share <- ss$n / ss$denominator
  ss$xmax <- ave(ss$share, ss$source, FUN = cumsum)
  ss$xmin <- ss$xmax - ss$share
  ss$y <- ifelse(ss$source == "PDCH", 2.2, .86)
  # The percent unit is given on the common axis, keeping narrow segments legible.
  ss$label <- sprintf("%.1f", 100 * ss$share)
  ss$text_col <- ifelse(ss$state == "sufficient-pos", "white", ink)
  edaic_suff <- ss[ss$source == "EDAIC" & ss$state == "sufficient-pos", ]
  edaic_suff_mid <- (edaic_suff$xmin + edaic_suff$xmax) / 2
  c <- ggplot(ss) +
    geom_rect(aes(xmin = xmin, xmax = xmax, ymin = y - .24, ymax = y + .24,
                  fill = state), colour = "white", linewidth = .23) +
    geom_text(data = ss[ss$share > .065, ],
              aes(x = (xmin + xmax) / 2, y = y, label = label, colour = text_col),
              size = small, family = font, fontface = "bold") +
    scale_fill_manual(values = state_cols, drop = FALSE) + scale_colour_identity() +
    annotate("text", x = 0, y = 2.70, label = "PDCH / HAMD-17   n = 576", hjust = 0,
             size = body, family = font, colour = ink) +
    annotate("text", x = 0, y = 1.36, label = "EDAIC / PHQ-8   n = 2,168", hjust = 0,
             size = body, family = font, colour = ink) +
    annotate("segment", x = edaic_suff_mid, xend = edaic_suff_mid,
             y = .62, yend = .45, colour = secondary, linewidth = .3) +
    annotate("text", x = 1, y = .36, hjust = 1,
             label = sprintf("Sufficient-positive: %.1f%%", 100 * edaic_suff$share),
             size = small, family = font, colour = secondary) +
    annotate("segment", x = c(0, .5, 1), xend = c(0, .5, 1), y = .22, yend = .29,
             colour = "#AAB6BE", linewidth = .3) +
    annotate("text", x = c(0, .5, 1), y = .06, label = c("0", "50", "100%"),
             size = small, family = font, colour = secondary) +
    coord_cartesian(xlim = c(0, 1), ylim = c(-.17, 2.97), clip = "off") +
    labs(title = "c  Within-source composition", subtitle = "All source cells in each denominator") + base

  # A compact common state key makes the same colours interpretable in b--d.
  key <- data.frame(x = c(.01, .205, .39, .71), state = state_levels,
                     label = state_names)
  keyplot <- ggplot(key) +
    geom_rect(aes(xmin = x, xmax = x + .018, ymin = .24, ymax = .72, fill = state)) +
    geom_text(aes(x = x + .028, y = .48, label = label), size = body,
              hjust = 0, family = font, colour = ink) +
    scale_fill_manual(values = state_cols) +
    coord_cartesian(xlim = c(0, 1), ylim = c(0, 1), expand = FALSE) +
    base + theme(plot.margin = margin(0, 4, 0, 4))

  # d: true count-conserving three-column alluvial. Each row retains its
  # source x symptom x state identity through both ribbon segments.
  f <- d[d$n > 0, ]
  f <- f[order(f$source, f$dimension_order, f$state), ]
  f$id <- seq_len(nrow(f))
  dimension_info <- unique(dat[c("dimension", "dimension_order", "dimension_label")])
  dimension_info <- dimension_info[order(dimension_info$dimension_order), ]
  dim_ids <- dimension_info$dimension
  dim_short <- c("Depressed mood", "Anhedonia / activity", "Sleep", "Fatigue / energy",
                 "Appetite / weight", "Psychomotor", "Worthlessness / guilt",
                 "Concentration", "Suicidality")
  dimension_info$short <- dim_short
  dim_n <- as.numeric(vapply(dim_ids, function(z) sum(f$n[f$dimension == z]), 0))
  height_total <- 2744 + 8 * 68
  node_positions <- function(ids, counts, gap) {
    start <- (height_total - sum(counts) - gap * (length(ids) - 1)) / 2
    top <- start + c(0, head(cumsum(counts + gap), -1))
    data.frame(id = ids, n = counts, lo = top, hi = top + counts,
               mid = top + counts / 2)
  }
  src_nodes <- node_positions(c("PDCH", "EDAIC"), c(576, 2168), 185)
  dim_nodes <- node_positions(dim_ids, dim_n, 68)
  state_nodes <- node_positions(state_levels, totals$n, 120)
  allocate <- function(node_table, key_field, sort_fields) {
    low <- high <- numeric(nrow(f))
    for (j in seq_len(nrow(node_table))) {
      idx <- which(as.character(f[[key_field]]) == node_table$id[j])
      ord <- do.call(order, f[idx, sort_fields, drop = FALSE])
      idx <- idx[ord]
      high[idx] <- node_table$lo[j] + cumsum(f$n[idx])
      low[idx] <- high[idx] - f$n[idx]
    }
    list(lo = low, hi = high)
  }
  at_source <- allocate(src_nodes, "source", c("dimension_order", "state"))
  at_dim <- allocate(dim_nodes, "dimension", c("source", "state"))
  at_state <- allocate(state_nodes, "state", c("dimension_order", "source"))
  stopifnot(all(abs(at_source$hi - at_source$lo - f$n) < 1e-9),
            all(abs(at_dim$hi - at_dim$lo - f$n) < 1e-9),
            all(abs(at_state$hi - at_state$lo - f$n) < 1e-9))
  ribbon <- function(x0, x1, lo0, hi0, lo1, hi1, id, state) {
    t <- seq(0, 1, length.out = 65)
    blend <- 3 * t^2 - 2 * t^3
    data.frame(x = c(x0 + (x1 - x0) * t, rev(x0 + (x1 - x0) * t)),
               y = c(lo0 + (lo1 - lo0) * blend,
                     rev(hi0 + (hi1 - hi0) * blend)),
               id = id, state = as.character(state))
  }
  ribbons <- do.call(rbind, lapply(seq_len(nrow(f)), function(i) {
    rbind(ribbon(.025, 1, at_source$lo[i], at_source$hi[i], at_dim$lo[i], at_dim$hi[i],
                 paste0(i, "a"), f$state[i]),
          ribbon(1, 2.13, at_dim$lo[i], at_dim$hi[i], at_state$lo[i], at_state$hi[i],
                 paste0(i, "b"), f$state[i]))
  }))
  src_nodes$label <- c("PDCH\nHAMD-17\n576 cells", "EDAIC\nPHQ-8\n2,168 cells")
  src_nodes$colour <- unname(source_cols[src_nodes$id])
  dim_nodes$label <- dim_short
  state_nodes$label <- c("Absent\n1,170", "Partial\n1,103", "Sufficient-\npositive\n468", "No valid vote\n3")
  state_nodes$label_mid <- state_nodes$mid
  state_nodes$label_mid[3] <- state_nodes$label_mid[3] - 65
  state_nodes$label_mid[4] <- state_nodes$label_mid[4] + 30
  flow <- ggplot() +
    geom_polygon(data = ribbons, aes(x, y, group = id, fill = state),
                 alpha = .76, colour = NA) +
    scale_fill_manual(values = state_cols) +
    geom_rect(data = src_nodes,
              aes(xmin = -.035, xmax = .025, ymin = lo, ymax = hi),
              fill = src_nodes$colour) +
    geom_rect(data = dim_nodes,
              aes(xmin = .981, xmax = 1.019, ymin = lo, ymax = hi),
              fill = "#74868F") +
    geom_rect(data = state_nodes,
              aes(xmin = 2.13, xmax = 2.19, ymin = lo, ymax = hi, fill = id)) +
    geom_text(data = src_nodes, aes(x = -.09, y = mid, label = label),
              hjust = 1, size = body, colour = ink, family = font, lineheight = 1.1) +
    geom_label(data = dim_nodes, aes(x = 1, y = mid, label = label),
               size = small, family = font, colour = ink, fill = "white",
               linewidth = 0, label.padding = grid::unit(.9, "mm"), label.r = grid::unit(0, "mm")) +
    geom_text(data = state_nodes, aes(x = 2.24, y = label_mid, label = label),
              hjust = 0, size = body, colour = ink, family = font, lineheight = 1.1) +
    annotate("text", x = c(-.02, 1, 2.14), y = -115,
             label = c("Source / instrument", "Symptom target", "Candidate state /\nstatus"),
             hjust = c(.75, .5, 0), size = small, fontface = "bold", family = font, colour = secondary) +
    scale_y_reverse() +
    coord_cartesian(xlim = c(-.79, 2.91), ylim = c(height_total + 80, -170),
                    clip = "off", expand = FALSE) +
    labs(title = "d  From source-specific targets to candidate states",
         subtitle = "Same 2,744 cells in every column; ribbon width encodes count") +
    base + theme(plot.margin = margin(2, 5, 2, 4))

  # e: source x symptom sufficiency; NA represents design exclusions, never zero.
  heat <- dat[dat$state == "sufficient-pos", ]
  heat$x <- ifelse(heat$source == "PDCH", 1, 2)
  heat$y <- 10 - heat$dimension_order
  heat$label <- ifelse(heat$main_in_scope,
                       sprintf("%.1f%%\n%d/%d", 100 * heat$share, heat$n, heat$denominator),
                       "NA")
  heat$text_col <- ifelse(!is.na(heat$share) & heat$share > .55, "white", ink)
  ylabels <- data.frame(y = 9:1, label = dim_short)
  e <- ggplot(heat) +
    geom_tile(aes(x, y, fill = share), width = .94, height = .91,
              colour = "white", linewidth = .4) +
    scale_fill_gradient(low = "#F2F6F8", high = "#477F9E", limits = c(0, 1),
                        na.value = "#E1E5E8") +
    geom_text(aes(x, y, label = label, colour = text_col), size = small,
              family = font, lineheight = 1.02) + scale_colour_identity() +
    geom_text(data = ylabels, aes(x = .47, y = y, label = label),
              hjust = 1, inherit.aes = FALSE, size = small, family = font, colour = ink) +
    annotate("text", x = c(1, 2), y = 10.06,
             label = c("PDCH\nHAMD-17\nn = 72", "EDAIC\nPHQ-8\nn = 271"),
             size = small, family = font, lineheight = 1.08, fontface = "bold", colour = ink) +
    annotate("text", x = -.95, y = .15, hjust = 0,
             label = "NA: excluded from main reference", size = small,
             family = font, colour = secondary) +
    coord_cartesian(xlim = c(-1.15, 2.52), ylim = c(-.08, 10.75),
                    expand = FALSE, clip = "off") +
    labs(title = "e  Sufficient-positive by symptom",
         subtitle = "Share and n / all source–symptom cells") +
    base + theme(plot.margin = margin(2, 4, 2, 5))

  top <- (a | b | c) + plot_layout(widths = c(1.05, .94, 1.24))
  bottom <- (flow | e) + plot_layout(widths = c(1.75, 1))
  fig <- (top / keyplot / bottom) + plot_layout(heights = c(1, .12, 2.12)) +
    plot_annotation(theme = theme(plot.margin = margin(4, 4, 4, 4),
                                  plot.background = element_rect(fill = "white", colour = NA)))
  attr(fig, "reference_counts") <- list(states = totals[c("state", "n")],
                                        sources = source_totals,
                                        cells = 2744L, participants = 343L,
                                        out_of_scope = 2L,
                                        flow_rows = nrow(f))
  fig
}


make_endpoint_figure <- function(data_dir) {
  suppressPackageStartupMessages({library(ggplot2); library(patchwork); library(dplyr)})
  m <- read.csv(file.path(data_dir, 'endpoint_metrics.csv'), check.names = FALSE)
  o <- read.csv(file.path(data_dir, 'endpoint_outcomes_long.csv'), check.names = FALSE)
  overlap <- read.csv(file.path(data_dir, 'endpoint_overlap.csv'))
  stopifnot(nrow(overlap)==1L, overlap$common_correct==42, overlap$common_aligned_supported==8)
  models <- c('Gemini-2.5-flash-lite','GPT-5-mini','Qwen-plus')
  methods <- c('B0','B1','B2','M')
  outcomes <- c('supported_correct','unsupported_correct','incorrect','abstain','failure')
  pal <- c(supported_correct='#477F9E', unsupported_correct='#E9847D',
           incorrect='#F0BD72', abstain='#DDE3E8', failure='#626E7B')
  out_labels <- c('Supported correct','Unsupported correct','Label-incorrect','Abstained','Failed')
  stopifnot(nrow(m)==12L, all(m$n_cells==87L), all(m$n_participants==76L),
            all(m$split=='development'), all(m$R==0), all(m$R_c==0),
            all(m$supported_correct_count+m$unsupported_correct_count+m$incorrect_count+
                m$abstain_count+m$failure_count==87),
            max(abs(m$ucr-m$unsupported_correct_count/87))<1e-12,
            max(abs(m$hit_caliber-m$unsupported_correct_count/m$C))<1e-12)
  model_short <- setNames(c('Gemini','GPT-5-mini','Qwen'),models)
  m$model_short <- factor(model_short[m$model], levels=model_short)
  m$method <- factor(m$method, levels=methods)
  m$row <- (3-match(m$model,models))*5+(5-match(m$method,methods))
  o$row <- (3-match(o$model,models))*5+(5-match(o$method,methods))
  o$outcome <- factor(o$outcome,levels=outcomes)
  o <- o |> arrange(model_id, method, outcome) |> group_by(model_id,method) |>
    mutate(xmax=cumsum(count)/87*100, xmin=xmax-count/87*100, xc=(xmax+xmin)/2) |> ungroup()
  core_theme <- theme_minimal(base_size=8.8, base_family='Arial') +
    theme(text=element_text(colour='#263442'), plot.title=element_text(size=10,face='bold'),
          plot.subtitle=element_text(size=8,colour='#596777',margin=margin(t=3,b=7)),
          axis.title=element_text(size=8), axis.text=element_text(size=7.7,colour='#3D4A57'),
          panel.grid.minor=element_blank(), panel.grid.major=element_line(colour='#E8EDF1',linewidth=.28),
          legend.text=element_text(size=7.8), legend.title=element_text(size=7.8),
          plot.margin=margin(5,5,5,5), plot.background=element_rect(fill='white',colour=NA))
  heads <- data.frame(model=models, y=c(14.86,9.86,4.86))
  a <- ggplot() +
    geom_vline(xintercept=seq(0,100,25),colour='#E3E9EE',linewidth=.3) +
    geom_rect(data=o,aes(xmin=xmin,xmax=xmax,ymin=row-.41,ymax=row+.41,fill=outcome),
              colour='white',linewidth=.3) +
    geom_text(data=o |> filter(count>=3),aes(x=xc,y=row,label=count,
              colour=ifelse(outcome %in% c('supported_correct','failure'),'white','#263442')),
              size=2.55,family='Arial') +
    scale_colour_identity() +
    geom_text(data=m,aes(x=-2,y=row,label=method),hjust=1,size=2.7,family='Arial') +
    geom_text(data=m,aes(x=110,y=row,label=paste0(C,' / 87')),size=2.65,family='Arial',colour='#334452') +
    geom_text(data=heads,aes(x=0,y=y,label=model),hjust=0,size=2.9,family='Arial',fontface='bold') +
    annotate('text',x=110,y=15.0,label='Label-correct',size=2.65,family='Arial',fontface='bold') +
    scale_fill_manual(values=pal,breaks=outcomes,labels=out_labels,drop=FALSE,name=NULL) +
    scale_x_continuous(breaks=seq(0,100,25),labels=function(x) paste0(x,'%'),expand=expansion(0)) +
    scale_y_continuous(breaks=NULL,expand=expansion(0)) +
    coord_cartesian(xlim=c(-6,120),ylim=c(.3,15.5),clip='off') +
    labs(title='a   Label correctness, evidence support and unanswered cases',
         subtitle='87 development cells per condition; segment labels are counts.',
         x='Share of all planned predictions',y=NULL) + core_theme +
    theme(panel.grid=element_blank(),legend.position='top',legend.justification='left',
          legend.margin=margin(0,0,0,0),legend.box.margin=margin(-3,0,2,0),
          legend.key.width=unit(3.7,'mm'),legend.key.height=unit(3,'mm')) +
    guides(fill=guide_legend(nrow=1,byrow=TRUE,override.aes=list(colour=NA)))

  b <- ggplot(m,aes(y=factor(method,levels=rev(methods)))) +
    geom_segment(aes(x=ucr_ci_low*100,xend=ucr_ci_high*100,yend=factor(method,levels=rev(methods))),
                 colour='#BD655E',linewidth=.65) +
    geom_point(aes(x=ucr*100),colour='#D97068',size=2.0) +
    geom_text(aes(x=ucr*100,label=sprintf('%.1f',ucr*100)),vjust=-1.0,size=2.4,
              family='Arial',colour='#87453F') +
    facet_wrap(~model_short,nrow=1) +
    scale_x_continuous(limits=c(0,70),breaks=c(0,25,50),labels=function(x) paste0(x,'%'),
                       expand=expansion(mult=c(.01,.02))) +
    scale_y_discrete(expand=expansion(add=c(.6,.8))) +
    labs(title='b   Unsupported-correct incidence',subtitle='Points: UCR; lines: 95% bootstrap intervals.',
         x='Among all planned predictions',y=NULL) + core_theme +
    theme(panel.grid.major.y=element_blank(),strip.text=element_text(size=8.2,face='bold'),
          strip.background=element_rect(fill='#F1F5F7',colour=NA),panel.spacing=unit(2.5,'mm'),
          axis.text.y=element_text(size=8),plot.margin=margin(7,8,4,5))

  c <- ggplot(m,aes(x=model_short,y=factor(method,levels=rev(methods)))) +
    geom_point(aes(size=coverage,fill=hit_caliber*100),shape=21,colour='white',stroke=.5) +
    geom_text(aes(label=sprintf('%.1f',hit_caliber*100)),size=2.45,family='Arial',colour='#263442') +
    scale_size_area(max_size=9.2,limits=c(0,1),breaks=c(.4,.7,1),labels=c('40','70','100')) +
    scale_fill_gradientn(colours=c('#FFF7F0','#F4BC9F','#E9847D','#CF625D'),
                         limits=c(0,100),breaks=c(0,50,100)) +
    scale_x_discrete(expand=expansion(add=.6)) +
    scale_y_discrete(expand=expansion(add=.7)) +
    labs(title='c   Unsupported among correct',
         subtitle='Numbers / fill: unsupported share (%).',x=NULL,y=NULL,size='Answer coverage (%)',fill='Unsupported (%)') +
    core_theme +
    theme(panel.grid.major=element_line(colour='#E9EDF1',linewidth=.3),
          axis.text.x=element_text(size=7.4),legend.position='bottom',legend.box='vertical',
          legend.spacing.y=unit(.5,'mm'),legend.margin=margin(0,0,0,0),
          legend.box.margin=margin(2,0,0,0),plot.margin=margin(7,4,4,4)) +
    guides(fill=guide_colourbar(order=1,barwidth=unit(25,'mm'),barheight=unit(2,'mm'),
                               title.position='left',label.theme=element_text(size=7)),
           size=guide_legend(order=2,nrow=1,title.position='top',title.hjust=.5,
                             override.aes=list(fill='#C2CFD8')))
  bottom <- b + c + plot_layout(widths=c(1.62,1))
  a / bottom + plot_layout(heights=c(1.45,1)) +
    plot_annotation(caption=paste0('Same 87 cells from 76 participants; 3 models × 4 methods. ',
                                  'All support judgments use the candidate reference.\n',
                                  'B0: direct   B1: evidence-first   B2: hard sufficiency gate (uncalibrated)   M: structured evidence state'),
                    theme=theme(plot.caption=element_text(size=7.2,colour='#596777',hjust=0,
                                                         margin=margin(t=6,b=0)),
                                plot.margin=margin(2,2,2,2)))
}

# Reproduce from any working directory:
#   Rscript path/to/plot_results.R
# Dependencies: install.packages(c('ggplot2','patchwork','dplyr','svglite','ragg','jsonlite'))
# CSVs contain aggregate scientific source data; no interview text is needed.
if (sys.nframe() == 0L) {
  needed <- c('ggplot2','patchwork','dplyr','svglite','ragg','jsonlite')
  missing <- needed[!vapply(needed, requireNamespace, logical(1), quietly=TRUE)]
  if (length(missing)) stop('Install required R packages: ',paste(missing,collapse=', '))
  file_arg <- grep('^--file=',commandArgs(),value=TRUE)
  if (length(file_arg)!=1) stop('Run this script with Rscript.')
  script_dir <- dirname(normalizePath(sub('^--file=','',file_arg)))
  data_dir <- file.path(script_dir,'source_data')
  plots <- list(evidence_landscape=make_reference_figure(data_dir),
                model_evidence_audit=make_endpoint_figure(data_dir))
  heights <- c(evidence_landscape=160,model_evidence_audit=180)
  for (name in names(plots)) {
    stem <- file.path(script_dir,name)
    grDevices::cairo_pdf(paste0(stem,'.pdf'),width=183/25.4,
                        height=heights[[name]]/25.4,family='Arial',bg='white')
    print(plots[[name]]); grDevices::dev.off()
    svglite::svglite(paste0(stem,'.svg'),width=183/25.4,
                     height=heights[[name]]/25.4,bg='white')
    print(plots[[name]]); grDevices::dev.off()
    ragg::agg_png(paste0(stem,'.png'),width=183,height=heights[[name]],
                  units='mm',res=600,background='white')
    print(plots[[name]]); grDevices::dev.off()
    message('Exported ',name,': editable PDF/SVG and 600-dpi PNG.')
  }
  writeLines(capture.output(sessionInfo()),file.path(script_dir,'sessionInfo.txt'))
  checks <- list(backend='R',width_mm=183,height_mm=as.list(heights),png_dpi=600,
                 main_cells=2744,clinical_participants=343,core_dialogues=382,
                 no_valid_vote=3,source_symptom_out_of_scope=2,
                 endpoint_cells_per_condition=87,endpoint_participants=76,
                 endpoint_conditions=12,endpoint_split='development',
                 outcomes_partition_each_condition=TRUE,reference_fixed_for_intervals=TRUE,
                 bootstrap_draws=10000,bootstrap_seed=20260918,
                 source_stratified_participant_cluster_bootstrap=TRUE)
  jsonlite::write_json(checks,file.path(script_dir,'figure_checks.json'),pretty=TRUE,auto_unbox=TRUE)
}

